Higgsing the stringy higher spin symmetry

It has recently been argued that the symmetric orbifold theory of T4 is dual to string theory on AdS3 x S3 x T4 at the tensionless point. At this point in moduli space, the theory possesses a very large symmetry algebra that includes, in particular, a $W_\infty$ algebra capturing the gauge fields of a dual higher spin theory. Using conformal perturbation theory, we study the behaviour of the symmetry generators of the symmetric orbifold theory under the deformation that corresponds to switching on the string tension. We show that the generators fall nicely into Regge trajectories, with the higher spin fields corresponding to the leading Regge trajectory. We also estimate the form of the Regge trajectories for large spin, and find evidence for the familiar logarithmic behaviour, thereby suggesting that the symmetric orbifold theory is dual to an AdS background with pure RR flux.

==> anc/ancillary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    182652,       4903]
NotebookOptionsPosition[    172568,       4632]
NotebookOutlinePosition[    172925,       4648]
CellTagsIndexPosition[    172882,       4645]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["In this mathematica notebook we provide the numerical \
values of the diagonal elements of the mixing matrix as well as the partially \
diagonalised anomalous dimensions for specific families of quadratic and \
cubic generators. We also present analytic expressions for the diagonal \
elements of the mixing matrix.",
 FontSize->16]], "Text",
 CellChangeTimes->{{3.642422096977824*^9, 3.6424221222876863`*^9}, {
  3.642422185949223*^9, 3.642422240980228*^9}, {3.642422420825337*^9, 
  3.642422420981962*^9}, {3.642422484137102*^9, 3.642422484574926*^9}, {
  3.642422668032096*^9, 3.642422669211268*^9}, {3.6424227403886347`*^9, 
  3.642422744379797*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Partially diagonalised anomalous dimension of quadratic fields in \
units of ",
  FontSize->16,
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox["g", "2"], 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"N", "+", "1"}], ")"}]}]}],
    FontSize->14,
    FontColor->GrayLevel[0]], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Section",
 CellChangeTimes->{{3.641067224254053*^9, 3.641067258291553*^9}, {
  3.641067848697176*^9, 3.64106787869212*^9}, {3.641076415168191*^9, 
  3.6410764235634413`*^9}, {3.641076979787751*^9, 3.641076988522826*^9}, {
  3.641077410505368*^9, 3.64107741833547*^9}, {3.6410823439223146`*^9, 
  3.641082351185029*^9}, {3.642350015104456*^9, 3.6423501303394403`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "0.5`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 1, ") = ", 0.5],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034617489*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "0.5625`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 2, ") = ", 0.5625],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034620325*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "0.65625`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 3, ") = ", 0.65625],
  Editable->False]], "Print",
 CellChangeTimes->{3.6410770346241293`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "0.69580078125`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 4, ") = ", 
   0.69580078125],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034627969*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "5", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "0.7452392578125`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 5, ") = ", 
   0.7452392578125],
  Editable->False]], "Print",
 CellChangeTimes->{3.6410770346305227`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "6", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "0.7738494873046875`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 6, ") = ", 
   0.7738494873046875],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034633029*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "7", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "0.8072280883789062`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 7, ") = ", 
   0.8072280883789062],
  Editable->False]], "Print",
 CellChangeTimes->{3.6410770346355667`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "8", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "0.8295891433954239`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 8, ") = ", 
   0.8295891433954239],
  Editable->False]], "Print",
 CellChangeTimes->{3.6410770346383667`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "9", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "0.8547453302890062`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 9, ") = ", 
   0.8547453302890062],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034641053*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "10", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "0.8730841905344278`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 10, ") = ", 
   0.8730841905344278],
  Editable->False]], "Print",
 CellChangeTimes->{3.6410770346437902`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "11", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "0.8932569368043914`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 11, ") = ", 
   0.8932569368043914],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034646571*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "12", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "0.9087950880111748`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 12, ") = ", 
   0.9087950880111748],
  Editable->False]], "Print",
 CellChangeTimes->{3.6410770346494417`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "13", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "0.9256280851518568`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 13, ") = ", 
   0.9256280851518568],
  Editable->False]], "Print",
 CellChangeTimes->{3.6410770346523943`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "14", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "0.9391055249179203`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 14, ") = ", 
   0.9391055249179203],
  Editable->False]], "Print",
 CellChangeTimes->{3.6410770346553907`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "15", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "0.9535456389529884`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 15, ") = ", 
   0.9535456389529884],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034658435*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "16", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "0.965443926274364`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 16, ") = ", 
   0.965443926274364],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034661543*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "17", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "0.9780858565533257`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 17, ") = ", 
   0.9780858565533257],
  Editable->False]], "Print",
 CellChangeTimes->{3.6410770346647*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "18", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "0.9887356856789324`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 18, ") = ", 
   0.9887356856789324],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034667939*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "19", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "0.999977171978184`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 19, ") = ", 
   0.999977171978184],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034671247*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "20", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.0096153412940048`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 20, ") = ", 
   1.0096153412940048`],
  Editable->False]], "Print",
 CellChangeTimes->{3.64107703467467*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "21", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.0197354190756167`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 21, ") = ", 
   1.0197354190756167`],
  Editable->False]], "Print",
 CellChangeTimes->{3.64107703467813*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "22", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.028537263584962`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 22, ") = ", 
   1.028537263584962],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034681608*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "23", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.037739191935641`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 23, ") = ", 
   1.037739191935641],
  Editable->False]], "Print",
 CellChangeTimes->{3.6410770346851797`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "24", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.0458381403038925`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 24, ") = ", 
   1.0458381403038925`],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034688937*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "25", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.0542745448541548`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 25, ") = ", 
   1.0542745448541548`],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034692667*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "26", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.0617744777796128`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 26, ") = ", 
   1.0617744777796128`],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034696451*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "27", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.069562869663742`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 27, ") = ", 
   1.069562869663742],
  Editable->False]], "Print",
 CellChangeTimes->{3.6410770347003*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "28", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.0765462387169178`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 28, ") = ", 
   1.0765462387169178`],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034704204*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "29", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.0837790138077072`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 29, ") = ", 
   1.0837790138077072`],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034708152*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "30", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.0903123527591612`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 30, ") = ", 
   1.0903123527591612`],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034712242*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "31", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.0970634696756638`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 31, ") = ", 
   1.0970634696756638`],
  Editable->False]], "Print",
 CellChangeTimes->{3.6410770347163553`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "32", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.1032012420163477`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 32, ") = ", 
   1.1032012420163477`],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034720605*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "33", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.1095308197426779`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 33, ") = ", 
   1.1095308197426779`],
  Editable->False]], "Print",
 CellChangeTimes->{3.6410770347247353`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "34", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.1153181705148927`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 34, ") = ", 
   1.1153181705148927`],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034728488*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "35", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.12127573748629`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 35, ") = ", 
   1.12127573748629],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034732532*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "36", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.1267505035163543`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 36, ") = ", 
   1.1267505035163543`],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034736635*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "37", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.1323773463805868`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 37, ") = ", 
   1.1323773463805868`],
  Editable->False]], "Print",
 CellChangeTimes->{3.6410770347407923`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "38", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.1375715523800394`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 38, ") = ", 
   1.1375715523800394`],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034744933*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "39", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.1429024480110568`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 39, ") = ", 
   1.1429024480110568`],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034749074*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "40", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.1478434386038117`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 40, ") = ", 
   1.1478434386038117`],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034753179*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "41", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.1529079539613853`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 41, ") = ", 
   1.1529079539613853`],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034757462*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "42", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.15761926298524`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 42, ") = ", 
   1.15761926298524],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034761592*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "43", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.162442746033472`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 43, ") = ", 
   1.162442746033472],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034765656*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "44", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.166944773018772`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 44, ") = ", 
   1.166944773018772],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034769732*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "45", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.1715491187991924`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 45, ") = ", 
   1.1715491187991924`],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034773843*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "46", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.1758596617559691`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 46, ") = ", 
   1.1758596617559691`],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034777994*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "47", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.1802639121683278`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 47, ") = ", 
   1.1802639121683278`],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034782106*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "48", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.184398591806659`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 48, ") = ", 
   1.184398591806659],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034786241*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "49", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.1886194106041221`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 49, ") = ", 
   1.1886194106041221`],
  Editable->False]], "Print",
 CellChangeTimes->{3.641077034790374*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "HS"], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", "50", "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", "1.192592011489744`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], $CellContext`HS], "(", 50, ") = ", 
   1.192592011489744],
  Editable->False]], "Print",
 CellChangeTimes->{3.6410770347944717`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Diagonal mixing matrix elements for a family of cubic fields in \
the ",
  FontSize->16,
  FontColor->GrayLevel[0]],
 StyleBox["(",
  FontSize->16,
  FontColor->GrayLevel[0]],
 StyleBox["4",
  FontSize->16,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox[",",
  FontSize->16,
  FontColor->GrayLevel[0]],
 StyleBox["1",
  FontSize->16,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox[")",
  FontSize->16,
  FontColor->GrayLevel[0]],
 StyleBox[" representation of (0;[2,0,...,0,1])  in units of ",
  FontSize->16,
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox["g", "2"], 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"N", "+", "1"}], ")"}]}]}],
    FontSize->14,
    FontColor->GrayLevel[0]], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Section",
 CellChangeTimes->{
  3.641077064926021*^9, {3.6410772578354263`*^9, 3.641077264393202*^9}, {
   3.641077300342613*^9, 3.641077331528555*^9}, {3.64107742193925*^9, 
   3.641077446081553*^9}, 3.641082424722638*^9, {3.642350167103859*^9, 
   3.642350220934578*^9}, 3.6423506389896173`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "1.5`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 2, ") = ", 1.5],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377220495*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "1.59375`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 3, ") = ", 
   1.59375],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377222793*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "1.71875`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 4, ") = ", 
   1.71875],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377225102*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "1.842041015625`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 5, ") = ", 
   1.842041015625],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377227536*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "1.874907168386016`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 6, ") = ", 
   1.874907168386016],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.6410773772298603`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "1.9694875303047772`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 7, ") = ", 
   1.9694875303047772`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377232133*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.010319041407437`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 8, ") = ", 
   2.010319041407437],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.6410773772349873`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.066169956423548`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 9, ") = ", 
   2.066169956423548],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377237911*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.1120541789814813`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 10, ") = ", 
   2.1120541789814813`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.64107737724023*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.1516276344311223`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 11, ") = ", 
   2.1516276344311223`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377242608*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.1914918237233216`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 12, ") = ", 
   2.1914918237233216`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377244906*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.2259595048318945`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 13, ") = ", 
   2.2259595048318945`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.64107737724726*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.259048496596279`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 14, ") = ", 
   2.259048496596279],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377249494*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.289876525232953`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 15, ") = ", 
   2.289876525232953],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.6410773772517147`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.318588964495242`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 16, ") = ", 
   2.318588964495242],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377253991*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "17", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.345913725143383`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 17, ") = ", 
   2.345913725143383],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377256257*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "18", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.3716061032874083`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 18, ") = ", 
   2.3716061032874083`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.6410773772585497`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "19", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.396036438075896`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 19, ") = ", 
   2.396036438075896],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.6410773772608557`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.4192778032782076`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 20, ") = ", 
   2.4192778032782076`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377263171*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "21", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.441422575537926`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 21, ") = ", 
   2.441422575537926],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377265532*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "22", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.462602971163145`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 22, ") = ", 
   2.462602971163145],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377267809*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "23", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.4828777262137787`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 23, ") = ", 
   2.4828777262137787`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377270267*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.502331588948711`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 24, ") = ", 
   2.502331588948711],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377272686*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.5210279199041095`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 25, ") = ", 
   2.5210279199041095`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377274993*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "26", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.5390220647237705`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 26, ") = ", 
   2.5390220647237705`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377277329*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "27", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.5563676577466357`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 27, ") = ", 
   2.5563676577466357`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.64107737727962*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.573108975790444`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 28, ") = ", 
   2.573108975790444],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.6410773772819777`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "29", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.589287601711721`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 29, ") = ", 
   2.589287601711721],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377284264*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.6049405419867853`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 30, ") = ", 
   2.6049405419867853`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377286521*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "31", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.6201010643404543`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 31, ") = ", 
   2.6201010643404543`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377288764*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "32", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.6347996623551913`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 32, ") = ", 
   2.6347996623551913`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.6410773772910213`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "33", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.6490638643357713`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 33, ") = ", 
   2.6490638643357713`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377293276*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "34", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.662918884028784`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 34, ") = ", 
   2.662918884028784],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.6410773772954903`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "35", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.6763877831516165`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 35, ") = ", 
   2.6763877831516165`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377297785*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "36", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.6894916995409233`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 36, ") = ", 
   2.6894916995409233`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377300025*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "37", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.7022500943529337`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 37, ") = ", 
   2.7022500943529337`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377302247*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "38", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.714680894370836`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 38, ") = ", 
   2.714680894370836],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.6410773773045197`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "39", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.726800664439174`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 39, ") = ", 
   2.726800664439174],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377306736*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "40", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.7386247390534426`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 40, ") = ", 
   2.7386247390534426`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.64107737730899*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "41", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.750167339634249`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 41, ") = ", 
   2.750167339634249],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377311274*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "42", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.7614416826947985`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 42, ") = ", 
   2.7614416826947985`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.6410773773135443`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "43", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.772460070742807`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 43, ") = ", 
   2.772460070742807],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.64107737731577*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "44", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.7832339755749835`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 44, ") = ", 
   2.7832339755749835`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377317988*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "45", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.7937741115366337`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 45, ") = ", 
   2.7937741115366337`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377320249*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "46", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.8040905007379298`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 46, ") = ", 
   2.8040905007379298`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377322476*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "47", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.8141925317448386`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 47, ") = ", 
   2.8141925317448386`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.6410773773246937`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.824089011897942`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 48, ") = ", 
   2.824089011897942],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377326962*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "49", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.8337882144588606`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[2,0,...,1])"], "(", 49, ") = ", 
   2.8337882144588606`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377329235*^9}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], " ", "\<\"(\"\>", " ", 
  "50", " ", "\<\") = \"\>", " ", "2.8432979210401492`"}]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377329235*^9, {3.6410912691958*^9, 3.641091273252075*^9}, {
   3.6410913216208887`*^9, 3.64109135439745*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Gamma]", "\<\"(0;[2,0,...,1])\"\>"], " ", "\<\"(\"\>", " ", 
  "51", " ", "\<\") = \"\>", " ", "2.85263"}]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.64106607873729*^9, 3.6410661044361143`*^9}, 
   3.641077377329235*^9, {3.6410913614045057`*^9, 3.6410913682420807`*^9}, {
   3.641091464214794*^9, 3.641091479640905*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Diagonal mixing matrix elements for a family of cubic fields in \
the ",
  FontSize->16,
  FontColor->GrayLevel[0]],
 StyleBox["(",
  FontSize->16,
  FontColor->GrayLevel[0]],
 StyleBox["4",
  FontSize->16,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox[",",
  FontSize->16,
  FontColor->GrayLevel[0]],
 StyleBox["1",
  FontSize->16,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox[")",
  FontSize->16,
  FontColor->GrayLevel[0]],
 StyleBox[" representation of (0;[3,0,...,0])  in units of ",
  FontSize->16,
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox["g", "2"], 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"N", "+", "1"}], ")"}]}]}],
    FontSize->14,
    FontColor->GrayLevel[0]], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.641077482917028*^9, 3.641077487354599*^9}, 
   3.641082427098794*^9, {3.642350170040127*^9, 3.642350170366768*^9}, 
   3.6423502506710587`*^9, 3.642350636244491*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "1.71875`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 4, ") = ", 
   1.71875],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501570333*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "1.875`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 5, ") = ", 1.875],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501572157*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "1.861083984375`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 6, ") = ", 
   1.861083984375],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501574135*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "1.98370361328125`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 7, ") = ", 
   1.98370361328125],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.6410775015753813`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.008791713770284`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 8, ") = ", 
   2.008791713770284],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501576666*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.069305419921875`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 9, ") = ", 
   2.069305419921875],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501578195*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.1150507699502143`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 10, ") = ", 
   2.1150507699502143`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.6410775015800333`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.1522963561404276`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 11, ") = ", 
   2.1522963561404276`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501581705*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.193548358265402`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 12, ") = ", 
   2.193548358265402],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501582983*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.2269559123899505`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 13, ") = ", 
   2.2269559123899505`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501584243*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.2600908689784545`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 14, ") = ", 
   2.2600908689784545`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501585491*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.2908730450364474`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 15, ") = ", 
   2.2908730450364474`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.64107750158672*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.319319805992044`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 16, ") = ", 
   2.319319805992044],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501587946*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "17", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.3466626041156613`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 17, ") = ", 
   2.3466626041156613`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501600848*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "18", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.3722287987473383`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 18, ") = ", 
   2.3722287987473383`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.64107750160212*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "19", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.3966019839320523`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 19, ") = ", 
   2.3966019839320523`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501603364*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.419796254240568`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 20, ") = ", 
   2.419796254240568],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.6410775016045933`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "21", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.4418828577549934`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 21, ") = ", 
   2.4418828577549934`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.6410775016058617`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "22", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.463028131221111`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 22, ") = ", 
   2.463028131221111],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501607147*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "23", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.483264399011628`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 23, ") = ", 
   2.483264399011628],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501608378*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.5026865429540073`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 24, ") = ", 
   2.5026865429540073`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501609602*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.5213556496183074`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 25, ") = ", 
   2.5213556496183074`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.6410775016107683`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "26", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.5393243267393153`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 26, ") = ", 
   2.5393243267393153`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501612035*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "27", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.5566481889644197`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 27, ") = ", 
   2.5566481889644197`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501613212*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.5733696587292463`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 28, ") = ", 
   2.5733696587292463`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.6410775016144257`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "29", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.5895305212586957`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 29, ") = ", 
   2.5895305212586957`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501615592*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.6051675310355082`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 30, ") = ", 
   2.6051675310355082`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.6410775016168013`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "31", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.6203135544155236`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 31, ") = ", 
   2.6203135544155236`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501618*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "32", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.634999050199976`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 32, ") = ", 
   2.634999050199976],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.6410775016194677`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "33", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.6492513078288527`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 33, ") = ", 
   2.6492513078288527`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.6410775016207113`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "34", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.663095424132677`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 34, ") = ", 
   2.663095424132677],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501621936*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "35", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.6765543506632397`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 35, ") = ", 
   2.6765543506632397`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.6410775016231833`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "36", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.6896491106796594`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 36, ") = ", 
   2.6896491106796594`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501624422*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "37", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.7023990865574508`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 37, ") = ", 
   2.7023990865574508`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501625627*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "38", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.714822124697244`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 38, ") = ", 
   2.714822124697244],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501626836*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "39", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.7269347236655945`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 39, ") = ", 
   2.7269347236655945`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501628038*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "40", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.7387521602389397`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 40, ") = ", 
   2.7387521602389397`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501629264*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "41", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.750288603516428`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 41, ") = ", 
   2.750288603516428],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501630454*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "42", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.7615572251340037`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 42, ") = ", 
   2.7615572251340037`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501632208*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "43", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.7725702872698923`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 43, ") = ", 
   2.7725702872698923`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.6410775016347103`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "44", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.7833392260724876`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 44, ") = ", 
   2.7833392260724876`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.6410775016367826`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "45", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.793874724240499`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 45, ") = ", 
   2.793874724240499],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501638832*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "46", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.804186775535478`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 46, ") = ", 
   2.804186775535478],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.64107750164091*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "47", 
   "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.8142847432395595`"}],
  SequenceForm[
   Subscript[$CellContext`\[Gamma], "(0;[3,0,...,0])"], "(", 47, ") = ", 
   2.8142847432395595`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501642789*^9}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
  "\[InvisibleSpace]", "\<\"(\[InvisibleSpace]48\[InvisibleSpace]) =\"\>", "  ",
   "2.82418"}]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501642789*^9, {3.641091140534289*^9, 
   3.6410911997346582`*^9}, {3.642264174422513*^9, 3.6422642340833063`*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Gamma]", "\<\"(0;[3,0,...,0])\"\>"], 
  "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "49", 
  "\[InvisibleSpace]", "\<\") =\"\>", "2.83387"}]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.641066019931919*^9, 3.6410660422935762`*^9}, 
   3.6410661916505833`*^9, 3.641077501642789*^9, {3.641091140534289*^9, 
   3.6410911997346582`*^9}, {3.6422641125337954`*^9, 3.642264155296587*^9}, {
   3.64226423802149*^9, 3.642264241158717*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Partially diagonalised anomalous dimensions of a family of cubic \
fields in the ",
  FontSize->16,
  FontColor->GrayLevel[0]],
 StyleBox["(",
  FontSize->16,
  FontColor->GrayLevel[0]],
 StyleBox["4",
  FontSize->16,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox[",",
  FontSize->16,
  FontColor->GrayLevel[0]],
 StyleBox["1",
  FontSize->16,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox[")",
  FontSize->16,
  FontColor->GrayLevel[0]],
 StyleBox[" representation of (0;[2,0,...,0,1])  in units of ",
  FontSize->16,
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox["g", "2"], 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"N", "+", "1"}], ")"}]}]}],
    FontSize->14,
    FontColor->GrayLevel[0]], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Section",
 CellChangeTimes->{{3.641077530842084*^9, 3.64107754362494*^9}, {
   3.641082357658259*^9, 3.641082361754632*^9}, {3.6410824000957336`*^9, 
   3.641082402150091*^9}, {3.642350172256322*^9, 3.642350172571748*^9}, 
   3.642350262707014*^9, 3.642350630135751*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "2", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "1.5`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 2, ") = ", 1.5],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724117532*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "3", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "1.59375`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 3, ") = ", 1.59375],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724134294*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "4", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "1.71875`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 4, ") = ", 1.71875],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.6410777241369257`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "4", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "1.71875`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 4, ") = ", 1.71875],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.6410777241397247`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "5", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "1.875`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 5, ") = ", 1.875],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.64107772414244*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "5", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "1.783447265625`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 5, ") = ", 1.783447265625],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.6410777241449957`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "6", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "1.861083984375`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 6, ") = ", 1.861083984375],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.6410777241476183`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "6", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "1.861083984375`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 6, ") = ", 1.861083984375],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724150113*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "6", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "1.94805908203125`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 6, ") = ", 1.94805908203125],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724152615*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "7", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "1.91021`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 7, ") = ", 1.91021],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724155211*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "7", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "1.9837`"}],
  
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 7, ") = ", 1.9837],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724157757*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "7", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "2.03846`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 7, ") = ", 2.03846],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724160349*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "8", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "1.96615`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 8, ") = ", 1.96615],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.6410777241639338`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "8", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "1.96642`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 8, ") = ", 1.96642],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724166719*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "8", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "2.04212`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 8, ") = ", 2.04212],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724169869*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "8", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "2.13556`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 8, ") = ", 2.13556],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724174247*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "9", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "2.00592`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 9, ") = ", 2.00592],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724176661*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "9", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "2.06931`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 9, ") = ", 2.06931],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724178969*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "9", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "2.11677`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 9, ") = ", 2.11677],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.6410777241812773`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "9", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "2.19263`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 9, ") = ", 2.19263],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724184155*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "10", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.04943`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 10, ") = ", 2.04943],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724187085*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "10", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.04998`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 10, ") = ", 2.04998],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.6410777241933813`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "10", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.11805`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 10, ") = ", 2.11805],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724201583*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "10", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "2.2042`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 10, ") = ", 2.2042],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.64107772420477*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "10", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.25663`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 10, ") = ", 2.25663],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724207267*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.08295`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 11, ") = ", 2.08295],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724210095*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.13985`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 11, ") = ", 2.13985],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724212522*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.18201`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 11, ") = ", 2.18201],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724215021*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.25452`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 11, ") = ", 2.25452],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.6410777242184553`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.32316`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 11, ") = ", 2.32316],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724221203*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "12", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.11842`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 12, ") = ", 2.11842],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724223641*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "12", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.11921`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 12, ") = ", 2.11921],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724226091*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "12", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.18174`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 12, ") = ", 2.18174],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724228403*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "12", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.26242`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 12, ") = ", 2.26242],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724230815*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "12", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.31207`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 12, ") = ", 2.31207],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.6410777242331467`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "12", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.36841`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 12, ") = ", 2.36841],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724235444*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "13", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.14748`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 13, ") = ", 2.14748],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724237804*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "13", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.19981`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 13, ") = ", 2.19981],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724240171*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "13", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.23793`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 13, ") = ", 2.23793],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.64107772424247*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "13", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.30766`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 13, ") = ", 2.30766],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724244968*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "13", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.37394`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 13, ") = ", 2.37394],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724247334*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "13", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.41719`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 13, ") = ", 2.41719],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724249639*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "14", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.17732`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 14, ") = ", 2.17732],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724251944*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "14", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.17831`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 14, ") = ", 2.17831],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724254281*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "14", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.23659`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 14, ") = ", 2.23659],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.6410777242565737`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "14", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.31299`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 14, ") = ", 2.31299],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724258951*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "14", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.36035`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 14, ") = ", 2.36035],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724261352*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "14", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.41534`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 14, ") = ", 2.41534],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724264028*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[2,0,...,0,1])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "14", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.46745`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[2,0,...,0,1])", $CellContext`diag], "(", 14, ") = ", 2.46745],
  Editable->False]], "Print",
 CellChangeTimes->{{3.639872847545301*^9, 3.639872864498077*^9}, {
   3.639872909150393*^9, 3.6398729421572657`*^9}, 3.6398730192566843`*^9, {
   3.6398731395136623`*^9, 3.639873182479145*^9}, {3.639873218189558*^9, 
   3.639873239356686*^9}, 3.639873288796871*^9, 3.639873355628347*^9, 
   3.639873391807416*^9, 3.63987344757905*^9, 3.6398734918626757`*^9, 
   3.639873544469886*^9, 3.639873643486257*^9, 3.641066213339176*^9, 
   3.641077724266712*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Partially diagonalised anomalous dimensions of a family of cubic \
fields in the (",
  FontSize->16,
  FontColor->GrayLevel[0]],
 StyleBox["4",
  FontSize->16,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox[",",
  FontSize->16,
  FontColor->GrayLevel[0]],
 StyleBox["1",
  FontSize->16,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox[") representation of (0;[3,0,...,0])  in units of ",
  FontSize->16,
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox["g", "2"], 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"N", "+", "1"}], ")"}]}]}],
    FontSize->14,
    FontColor->GrayLevel[0]], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Section",
 CellChangeTimes->{{3.641077767659505*^9, 3.641077780099498*^9}, {
   3.6410823633386297`*^9, 3.641082367243065*^9}, {3.641082404469733*^9, 
   3.64108240603855*^9}, {3.642350174180217*^9, 3.6423501745517387`*^9}, 
   3.642350266508576*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[3,0,...,0])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "4", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "1.71875`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[3,0,...,0])", $CellContext`diag], "(", 4, ") = ", 1.71875],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.639873658839769*^9, 3.639873701642437*^9, 3.6398737393449783`*^9, 
   3.639873775307399*^9, {3.6398738628309393`*^9, 3.639873885632742*^9}, 
   3.6410661999802856`*^9, 3.641077738466243*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[3,0,...,0])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "5", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "1.875`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[3,0,...,0])", $CellContext`diag], "(", 5, ") = ", 1.875],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.639873658839769*^9, 3.639873701642437*^9, 3.6398737393449783`*^9, 
   3.639873775307399*^9, {3.6398738628309393`*^9, 3.639873885632742*^9}, 
   3.6410661999802856`*^9, 3.641077738469679*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[3,0,...,0])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "6", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "1.861083984375`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[3,0,...,0])", $CellContext`diag], "(", 6, ") = ", 1.861083984375],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.639873658839769*^9, 3.639873701642437*^9, 3.6398737393449783`*^9, 
   3.639873775307399*^9, {3.6398738628309393`*^9, 3.639873885632742*^9}, 
   3.6410661999802856`*^9, 3.641077738473546*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[3,0,...,0])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "7", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "1.98370361328125`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[3,0,...,0])", $CellContext`diag], "(", 7, ") = ", 1.98370361328125],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.639873658839769*^9, 3.639873701642437*^9, 3.6398737393449783`*^9, 
   3.639873775307399*^9, {3.6398738628309393`*^9, 3.639873885632742*^9}, 
   3.6410661999802856`*^9, 3.641077738476675*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[3,0,...,0])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "8", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "1.96642`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[3,0,...,0])", $CellContext`diag], "(", 8, ") = ", 1.96642],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.639873658839769*^9, 3.639873701642437*^9, 3.6398737393449783`*^9, 
   3.639873775307399*^9, {3.6398738628309393`*^9, 3.639873885632742*^9}, 
   3.6410661999802856`*^9, 3.64107773847901*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[3,0,...,0])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "8", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "2.13556`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[3,0,...,0])", $CellContext`diag], "(", 8, ") = ", 2.13556],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.639873658839769*^9, 3.639873701642437*^9, 3.6398737393449783`*^9, 
   3.639873775307399*^9, {3.6398738628309393`*^9, 3.639873885632742*^9}, 
   3.6410661999802856`*^9, 3.641077738481474*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[3,0,...,0])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "9", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "2.06931`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[3,0,...,0])", $CellContext`diag], "(", 9, ") = ", 2.06931],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.639873658839769*^9, 3.639873701642437*^9, 3.6398737393449783`*^9, 
   3.639873775307399*^9, {3.6398738628309393`*^9, 3.639873885632742*^9}, 
   3.6410661999802856`*^9, 3.6410777384839478`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[3,0,...,0])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "10", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.04998`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[3,0,...,0])", $CellContext`diag], "(", 10, ") = ", 2.04998],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.639873658839769*^9, 3.639873701642437*^9, 3.6398737393449783`*^9, 
   3.639873775307399*^9, {3.6398738628309393`*^9, 3.639873885632742*^9}, 
   3.6410661999802856`*^9, 3.641077738486483*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[3,0,...,0])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "10", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", "2.2042`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[3,0,...,0])", $CellContext`diag], "(", 10, ") = ", 2.2042],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.639873658839769*^9, 3.639873701642437*^9, 3.6398737393449783`*^9, 
   3.639873775307399*^9, {3.6398738628309393`*^9, 3.639873885632742*^9}, 
   3.6410661999802856`*^9, 3.6410777384889727`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[3,0,...,0])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.13985`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[3,0,...,0])", $CellContext`diag], "(", 11, ") = ", 2.13985],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.639873658839769*^9, 3.639873701642437*^9, 3.6398737393449783`*^9, 
   3.639873775307399*^9, {3.6398738628309393`*^9, 3.639873885632742*^9}, 
   3.6410661999802856`*^9, 3.6410777384914494`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[3,0,...,0])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.32316`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[3,0,...,0])", $CellContext`diag], "(", 11, ") = ", 2.32316],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.639873658839769*^9, 3.639873701642437*^9, 3.6398737393449783`*^9, 
   3.639873775307399*^9, {3.6398738628309393`*^9, 3.639873885632742*^9}, 
   3.6410661999802856`*^9, 3.641077738493991*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[3,0,...,0])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "12", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.11921`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[3,0,...,0])", $CellContext`diag], "(", 12, ") = ", 2.11921],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.639873658839769*^9, 3.639873701642437*^9, 3.6398737393449783`*^9, 
   3.639873775307399*^9, {3.6398738628309393`*^9, 3.639873885632742*^9}, 
   3.6410661999802856`*^9, 3.6410777384965076`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[3,0,...,0])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "12", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.26242`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[3,0,...,0])", $CellContext`diag], "(", 12, ") = ", 2.26242],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.639873658839769*^9, 3.639873701642437*^9, 3.6398737393449783`*^9, 
   3.639873775307399*^9, {3.6398738628309393`*^9, 3.639873885632742*^9}, 
   3.6410661999802856`*^9, 3.641077738498995*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[3,0,...,0])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "13", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.19981`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[3,0,...,0])", $CellContext`diag], "(", 13, ") = ", 2.19981],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.639873658839769*^9, 3.639873701642437*^9, 3.6398737393449783`*^9, 
   3.639873775307399*^9, {3.6398738628309393`*^9, 3.639873885632742*^9}, 
   3.6410661999802856`*^9, 3.641077738501464*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[3,0,...,0])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "13", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.37394`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[3,0,...,0])", $CellContext`diag], "(", 13, ") = ", 2.37394],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.639873658839769*^9, 3.639873701642437*^9, 3.6398737393449783`*^9, 
   3.639873775307399*^9, {3.6398738628309393`*^9, 3.639873885632742*^9}, 
   3.6410661999802856`*^9, 3.64107773850394*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[3,0,...,0])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "14", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.46745`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[3,0,...,0])", $CellContext`diag], "(", 14, ") = ", 2.46745],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.639873658839769*^9, 3.639873701642437*^9, 3.6398737393449783`*^9, 
   3.639873775307399*^9, {3.6398738628309393`*^9, 3.639873885632742*^9}, 
   3.6410661999802856`*^9, 3.641077738506206*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[3,0,...,0])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "14", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.31299`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[3,0,...,0])", $CellContext`diag], "(", 14, ") = ", 2.31299],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.639873658839769*^9, 3.639873701642437*^9, 3.6398737393449783`*^9, 
   3.639873775307399*^9, {3.6398738628309393`*^9, 3.639873885632742*^9}, 
   3.6410661999802856`*^9, 3.64107773850845*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[3,0,...,0])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "14", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.17831`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[3,0,...,0])", $CellContext`diag], "(", 14, ") = ", 2.17831],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.639873658839769*^9, 3.639873701642437*^9, 3.6398737393449783`*^9, 
   3.639873775307399*^9, {3.6398738628309393`*^9, 3.639873885632742*^9}, 
   3.6410661999802856`*^9, 3.641077738510702*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[3,0,...,0])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "15", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.25196`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[3,0,...,0])", $CellContext`diag], "(", 15, ") = ", 2.25196],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.639873658839769*^9, 3.639873701642437*^9, 3.6398737393449783`*^9, 
   3.639873775307399*^9, {3.6398738628309393`*^9, 3.639873885632742*^9}, 
   3.6410661999802856`*^9, 3.641077738513501*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TemplateBox[{"\[Gamma]","\"(0;[3,0,...,0])\"","diag"},
    "Subsuperscript"], "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", 
   "15", "\[InvisibleSpace]", "\<\") = \"\>", "\[InvisibleSpace]", 
   "2.41864`"}],
  SequenceForm[
   Subsuperscript[$CellContext`\[Gamma], 
    "(0;[3,0,...,0])", $CellContext`diag], "(", 15, ") = ", 2.41864],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.639873658839769*^9, 3.639873701642437*^9, 3.6398737393449783`*^9, 
   3.639873775307399*^9, {3.6398738628309393`*^9, 3.639873885632742*^9}, 
   3.6410661999802856`*^9, 3.641077738517823*^9}]
}, Open  ]]
}, Closed]],

Cell["", "Section"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Analytic formula for the anomalous dimension of an original higher \
spin generator in the (",
  FontSize->16,
  FontColor->GrayLevel[0]],
 StyleBox["3",
  FontSize->16,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox[",",
  FontSize->16,
  FontColor->GrayLevel[0]],
 StyleBox["1",
  FontSize->16,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox[") representation using the left-moving perturbing field ",
  FontSize->16,
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     StyleBox["\[LeftBracketingBar]",
      FontSize->18], 
     StyleBox[
      SuperscriptBox["\[CapitalPhi]", "+"],
      FontSize->16,
      FontColor->GrayLevel[0]]}], 
    StyleBox["\[RightAngleBracket]",
     FontSize->18,
     FontColor->GrayLevel[0]]}], TraditionalForm]],
  FontColor->GrayLevel[0]]
}], "Section",
 CellChangeTimes->{{3.641767272192008*^9, 3.641767295721629*^9}, {
  3.642198898042509*^9, 3.642198904111888*^9}, {3.6422042890638437`*^9, 
  3.642204318653953*^9}, {3.642204359422205*^9, 3.6422043633518353`*^9}, {
  3.642204432508047*^9, 3.642204434497143*^9}, {3.642204507591737*^9, 
  3.6422045090776567`*^9}, {3.6422067968567667`*^9, 3.642206801102796*^9}, {
  3.642350586507339*^9, 3.6423505959919567`*^9}, {3.642350643804824*^9, 
  3.6423506453765507`*^9}, {3.6423507456397657`*^9, 3.6423507487657747`*^9}}],

Cell[TextData[Cell[BoxData[{
 RowBox[{
  RowBox[{
   TemplateBox[{"\[Gamma]","hs","s"},
    "Subsuperscript"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], 
      SuperscriptBox["\[Pi]", "2"]}], 
     RowBox[{"N", "+", "1"}]], 
    FractionBox[
     RowBox[{
      TemplateBox[{"\[Sum]",RowBox[{" ", 
          RowBox[{"p", "=", "0"}]}],RowBox[{" ", "s"}]},
       "Subsuperscript"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"s", "-", "p"}]], 
       FormBox[
        TemplateBox[{StyleBox[
           RowBox[{"2", 
             StyleBox["s", FontSlant -> "Plain"]}], FontWeight -> "Plain"],
          StyleBox[
           RowBox[{
             StyleBox["s", FontSlant -> "Plain"], 
             StyleBox["-", FontSlant -> "Italic"], 
             StyleBox["p", FontSlant -> "Plain"]}], FontWeight -> "Plain"]},
         "Binomial"],
        TraditionalForm], " ", 
       SubscriptBox["P", "2"], 
       RowBox[{"(", 
        RowBox[{"s", ",", "p"}], ")"}]}]}], 
     RowBox[{
      SubscriptBox["E", "2"], 
      RowBox[{"(", "s", ")"}]}]]}]}], ",", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    SubscriptBox["E", "2"], 
    RowBox[{"(", "s", ")"}]}], "=", 
   RowBox[{
    TemplateBox[{"\[Sum]",RowBox[{"  ", 
        RowBox[{
          SubscriptBox["q", "2"], "=", "0"}]}],RowBox[{"  ", 
        RowBox[{"s", "-", "1"}]}]},
     "Subsuperscript"], 
    RowBox[{
     TemplateBox[{"\[Sum]",RowBox[{"  ", 
         RowBox[{
           SubscriptBox["q", "1"], "=", "0"}]}],RowBox[{"  ", 
         RowBox[{"s", "-", "1"}]}]},
      "Subsuperscript"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"s", "+", "1", "+", 
        SubscriptBox["q", "1"], "+", 
        SubscriptBox["q", "2"]}]], 
      TemplateBox[{
       StyleBox["s", FontWeight -> "Plain", FontSlant -> "Plain"],SubscriptBox[
         StyleBox["q", FontWeight -> "Plain", FontSlant -> "Plain"], "2"]},
       "Binomial"], 
      TemplateBox[{
       StyleBox["s", FontWeight -> "Plain", FontSlant -> "Plain"],RowBox[{
          SubscriptBox[
           StyleBox["q", FontWeight -> "Plain", FontSlant -> "Plain"], "2"], 
          StyleBox["+", FontWeight -> "Plain"], 
          StyleBox["1", FontWeight -> "Plain"]}]},
       "Binomial"], 
      FormBox[
       TemplateBox[{
        StyleBox["s", FontWeight -> "Plain", FontSlant -> "Plain"],
         SubscriptBox[
          StyleBox["q", FontWeight -> "Plain", FontSlant -> "Plain"], "1"]},
        "Binomial"],
       TraditionalForm], 
      FormBox[
       TemplateBox[{
        StyleBox["s", FontWeight -> "Plain", FontSlant -> "Plain"],RowBox[{
           SubscriptBox[
            StyleBox["q", FontWeight -> "Plain", FontSlant -> "Plain"], "1"], 
           
           StyleBox["+", FontWeight -> "Plain"], 
           StyleBox["1", FontWeight -> "Plain"]}]},
        "Binomial"],
       TraditionalForm]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"                                                           ", 
  RowBox[{
   RowBox[{"\[Times]", " ", 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "2"}], ")"}], 
     RowBox[{"(", 
      SubscriptBox["q", "2"], ")"}]], 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SubscriptBox["q", "2"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       SubscriptBox["q", "1"], "-", "1"}], ")"}]], 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       SubscriptBox["q", "2"], "-", "1"}], ")"}]], 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "s"}], "+", 
       SubscriptBox["q", "2"], "-", "1"}], ")"}], 
     RowBox[{"(", 
      SubscriptBox["q", "1"], ")"}]]}], ",", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", "2"], 
     RowBox[{"(", 
      RowBox[{"s", ",", "p"}], ")"}]}], "=", 
    RowBox[{
     TemplateBox[{"\[Sum]",RowBox[{"  ", 
         RowBox[{"n", "=", 
           RowBox[{"3", "/", "2"}]}]}],RowBox[{"  ", 
         RowBox[{"p", "-", 
           RowBox[{"3", "/", "2"}]}]}]},
      "Subsuperscript"], 
     RowBox[{
      RowBox[{"(", "n", ")"}], 
      RowBox[{"(", 
       RowBox[{"p", "-", "n"}], ")"}], " ", "f", 
      RowBox[{"(", 
       RowBox[{"s", ",", "p", ",", "n"}], ")"}], " ", "f", 
      RowBox[{"(", 
       RowBox[{"s", ",", 
        RowBox[{"-", "p"}], ",", 
        RowBox[{"n", "-", "p"}]}], ")"}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"                  ", 
  RowBox[{
   RowBox[{"+", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"s", "+", "1"}]]}], 
   FractionBox["3", "2"], 
   RowBox[{"(", 
    RowBox[{"p", "-", 
     FractionBox["1", "2"]}], ")"}], "\[CapitalTheta]", 
   RowBox[{"(", 
    RowBox[{"p", "-", "2"}], ")"}], "f", 
   RowBox[{"(", 
    RowBox[{"s", ",", "p", ",", 
     FractionBox["1", "2"]}], ")"}], "f", 
   RowBox[{"(", 
    RowBox[{"s", ",", 
     RowBox[{"-", "p"}], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"                  ", 
  RowBox[{
   RowBox[{
    RowBox[{"+", " ", 
     FractionBox["1", "2"]}], " ", 
    SubscriptBox["\[Delta]", 
     RowBox[{"p", ",", "1"}]], " ", "f", 
    RowBox[{"(", 
     RowBox[{"s", ",", "1", ",", 
      FractionBox["1", "2"]}], ")"}], " ", "f", 
    RowBox[{"(", 
     RowBox[{"s", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]}], ")"}]}], ",", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f", 
     RowBox[{"(", 
      RowBox[{"s", ",", "p", ",", "n"}], ")"}]}], "=", 
    RowBox[{
     TemplateBox[{"\[Sum]",RowBox[{"  ", 
         RowBox[{"q", "=", "0"}]}],RowBox[{"  ", 
         RowBox[{"s", "-", "1"}]}]},
      "Subsuperscript"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "q"], 
      TemplateBox[{
       StyleBox["s", FontWeight -> "Plain", FontSlant -> "Plain"],StyleBox[
        "q", FontWeight -> "Plain", FontSlant -> "Plain"]},
       "Binomial"], 
      TemplateBox[{
       StyleBox["s", FontWeight -> "Plain", FontSlant -> "Plain"],StyleBox[
         RowBox[{
           StyleBox["q", FontSlant -> "Plain"], "+", "1"}], FontWeight -> 
         "Plain"]},
       "Binomial"], 
      SubscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "p"}], "+", "n", "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"s", "-", "q", "-", "1"}], ")"}]], " ", 
      SubscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "n"}], "-", "1"}], ")"}], 
       RowBox[{"(", "q", ")"}]]}]}]}], ",", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    SubscriptBox[
     RowBox[{"(", "a", ")"}], 
     RowBox[{"(", "q", ")"}]], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "1"}], ")"}]}], "..."}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "n", "+", "1"}], ")"}], "."}]}]}]}]}]}],
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQvcCNpeij0mvHn6cOV4DoZQf21oForp/WjSBawHFu
G4gOYajtBtEVFTMmgGgvzX2TQHTU7c9zQPQdRbf5IPqeQtNqEP2irXs9iOaY
dPoKiP7y8iKYFu5n/ACiObs8wLRfyJyfIDrudDzrJyBtEREgCKK5rAJFQHRe
wWxjEH2DK9gMRC8uO1ULopWW67eAaLezfNNBtHuEzxIQbbJDdTWI3iOWeB4s
7sV/HUSf6tlwE0SXJbzV/gyk2x0nmILoTXem2ILoQw8uOYPoos4YXxBtN+GE
H4jecpmlC0QH6fB2g2jO+91LQTS3ufl6EH3k3oOtIDphe+R5EL3Xjf8umD+Z
5ymIBgAQeLox
  "],
 EmphasizeSyntaxErrors->True]], "Text",
 CellChangeTimes->{
  3.642200120010089*^9, {3.64220018076223*^9, 3.642200186943617*^9}, {
   3.6422039507681007`*^9, 3.642203966995988*^9}, {3.642204538940832*^9, 
   3.642204571195023*^9}, {3.642246108806307*^9, 3.642246108806376*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Analytic formula for the anomalous dimension of an original higher \
spin generator in the (",
  FontSize->16,
  FontColor->GrayLevel[0]],
 StyleBox["3",
  FontSize->16,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox[",",
  FontSize->16,
  FontColor->GrayLevel[0]],
 StyleBox["1",
  FontSize->16,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox[") representation using the left-moving perturbing field ",
  FontSize->16,
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     StyleBox["\[LeftBracketingBar]",
      FontSize->18], 
     StyleBox[
      SuperscriptBox["\[CapitalPhi]", "-"],
      FontSize->16,
      FontColor->GrayLevel[0]]}], 
    StyleBox["\[RightAngleBracket]",
     FontSize->18,
     FontColor->GrayLevel[0]]}], TraditionalForm]],
  FontColor->GrayLevel[0]]
}], "Section",
 CellChangeTimes->{{3.641767272192008*^9, 3.641767295721629*^9}, {
   3.642198898042509*^9, 3.642198904111888*^9}, {3.6422042890638437`*^9, 
   3.642204318653953*^9}, {3.642204359422205*^9, 3.6422043633518353`*^9}, {
   3.642204432508047*^9, 3.642204434497143*^9}, {3.642204507591737*^9, 
   3.6422045090776567`*^9}, {3.642206519236878*^9, 3.642206538267191*^9}, 
   3.642206821136024*^9, {3.642350789055194*^9, 3.64235079856985*^9}}],

Cell[TextData[Cell[BoxData[{
 RowBox[{
  StyleBox[
   RowBox[{
    TemplateBox[{"\[Gamma]","hs","s"},
     "Subsuperscript"], "=", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], 
       SuperscriptBox["\[Pi]", "2"]}], 
      RowBox[{"N", "+", "1"}]], 
     FractionBox[
      RowBox[{
       TemplateBox[{"\[Sum]",RowBox[{" ", 
           RowBox[{"p", "=", "0"}]}],RowBox[{" ", "s"}]},
        "Subsuperscript"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"s", "-", "p"}]], 
        FormBox[
         TemplateBox[{StyleBox[
            RowBox[{"2", 
              StyleBox["s", FontSlant -> "Plain"]}], FontWeight -> "Plain"],
           StyleBox[
            RowBox[{
              StyleBox["s", FontSlant -> "Plain"], 
              StyleBox["-", FontSlant -> "Italic"], 
              StyleBox["p", FontSlant -> "Plain"]}], FontWeight -> "Plain"]},
          "Binomial"],
         TraditionalForm], " ", 
        SubscriptBox["R", "2"], 
        RowBox[{"(", 
         RowBox[{"s", ",", "p"}], ")"}]}]}], 
      RowBox[{
       SubscriptBox["E", "2"], 
       RowBox[{"(", "s", ")"}]}]]}]}],
   FontSize->16], 
  StyleBox[",",
   FontSize->16], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    SubscriptBox["R", "2"], 
    RowBox[{"(", 
     RowBox[{"s", ",", "p"}], ")"}]}], "=", 
   RowBox[{
    TemplateBox[{"\[Sum]",RowBox[{"  ", 
        RowBox[{"n", "=", 
          RowBox[{"3", "/", "2"}]}]}],RowBox[{"  ", 
        RowBox[{"p", "-", 
          RowBox[{"3", "/", "2"}]}]}]},
     "Subsuperscript"], 
    RowBox[{
     RowBox[{"(", "n", ")"}], 
     RowBox[{"(", 
      RowBox[{"p", "-", "n"}], ")"}], " ", "f", 
     RowBox[{"(", 
      RowBox[{"s", ",", "p", ",", "n"}], ")"}], " ", "f", 
     RowBox[{"(", 
      RowBox[{"s", ",", 
       RowBox[{"-", "p"}], ",", 
       RowBox[{"n", "-", "p"}]}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"                     ", 
  RowBox[{
   RowBox[{"+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"s", "+", "1"}]]}], 
   RowBox[{"(", 
    RowBox[{"p", "-", 
     FractionBox["1", "2"]}], ")"}], "\[CapitalTheta]", 
   RowBox[{"(", 
    RowBox[{"p", "-", "2"}], ")"}], "f", 
   RowBox[{"(", 
    RowBox[{"s", ",", "p", ",", 
     FractionBox["1", "2"]}], ")"}], "f", 
   RowBox[{"(", 
    RowBox[{"s", ",", 
     RowBox[{"-", "p"}], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"                     ", 
  RowBox[{
   RowBox[{"+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"s", "+", "1"}]]}], 
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{"p", "+", 
     FractionBox["1", "2"]}], ")"}], "\[CapitalTheta]", 
   RowBox[{"(", 
    RowBox[{"p", "-", "1"}], ")"}], "f", 
   RowBox[{"(", 
    RowBox[{"s", ",", "p", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}], ")"}], "f", 
   RowBox[{"(", 
    RowBox[{"s", ",", 
     RowBox[{"-", "p"}], ",", 
     FractionBox["1", "2"]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"                     ", 
  RowBox[{
   RowBox[{"+", " ", 
    FractionBox["1", "4"]}], " ", 
   SubscriptBox["\[Delta]", 
    RowBox[{"p", ",", "1"}]], " ", "f", 
   RowBox[{"(", 
    RowBox[{"s", ",", "1", ",", 
     FractionBox["1", "2"]}], ")"}], " ", "f", 
   RowBox[{"(", 
    RowBox[{"s", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"                     ", 
  RowBox[{
   RowBox[{"+", " ", 
    FractionBox["1", "4"]}], " ", 
   SubscriptBox["\[Delta]", 
    RowBox[{"p", ",", "0"}]], " ", "f", 
   RowBox[{"(", 
    RowBox[{"s", ",", "0", ",", 
     FractionBox["1", "2"]}], ")"}], " ", "f", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"s", ",", "0", ",", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]}], ")"}], "."}]}]}]}],
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQvcCNpeij0mvHn6cOV4DoZQf21oForp/WjSBawHFu
G4gOYajtBtEVFTMmgGgvzX2TQHTU7c9zQPQdRbf5IPqeQtNqEP2irXs9iOaY
dPoKiP7y8iKYFu5n/ACiObs8wLRfyJyfIDrudDzrJyBtEREgCKK5rAJFQHRe
wWxjEH2DK9gMRC8uO1ULopWW67eAaLezfNNBtHuEzxIQbbJDdTWI3iOWeB4s
7sV/HUSf6tlwE0SXJbzV/gyk2x0nmILoTXem2ILoQw8uOYPoos4YXxBtN+GE
H4jecpmlC0QH6fB2g2jO+91LQTS3ufl6EH3k3oOtIDphe+R5EL3Xjf8umD+Z
5ymIBgAQeLox
  "],
 EmphasizeSyntaxErrors->True]], "Text",
 CellChangeTimes->{
  3.642200120010089*^9, {3.64220018076223*^9, 3.642200186943617*^9}, {
   3.6422039507681007`*^9, 3.642203966995988*^9}, {3.642204538940832*^9, 
   3.642204571195023*^9}, {3.6422066615054407`*^9, 3.642206662196732*^9}, {
   3.642246155646822*^9, 3.642246155646872*^9}, {3.642246815901911*^9, 
   3.6422468159019747`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Analytic formula for the anomalous dimension of a quadratic field \
in the (",
  FontSize->16,
  FontColor->GrayLevel[0]],
 StyleBox["3",
  FontSize->16,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox[",",
  FontSize->16,
  FontColor->GrayLevel[0]],
 StyleBox["1",
  FontSize->16,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox[") representation of (0;[2,0,...,0]) using the left-moving \
perturbing field ",
  FontSize->16,
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     StyleBox["\[LeftBracketingBar]",
      FontSize->18], 
     StyleBox[
      SuperscriptBox["\[CapitalPhi]", "+"],
      FontSize->16,
      FontColor->GrayLevel[0]]}], 
    StyleBox["\[RightAngleBracket]",
     FontSize->18,
     FontColor->GrayLevel[0]]}], TraditionalForm]],
  FontColor->GrayLevel[0]]
}], "Section",
 CellChangeTimes->{{3.641767272192008*^9, 3.641767295721629*^9}, {
   3.642198898042509*^9, 3.642198904111888*^9}, {3.6422042890638437`*^9, 
   3.642204318653953*^9}, {3.642204359422205*^9, 3.6422043633518353`*^9}, {
   3.642204432508047*^9, 3.642204434497143*^9}, {3.642204507591737*^9, 
   3.6422045090776567`*^9}, {3.642204596354949*^9, 3.642204597038301*^9}, {
   3.642206534551162*^9, 3.642206535964933*^9}, {3.642206748644554*^9, 
   3.642206777764377*^9}, 3.6422068130353527`*^9, {3.642350843278627*^9, 
   3.6423508724040403`*^9}}],

Cell[TextData[Cell[BoxData[{
 RowBox[{
  RowBox[{
   TemplateBox[{"\[Gamma]",RowBox[{"m", "=", "2"}],"s"},
    "Subsuperscript"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], 
      SuperscriptBox["\[Pi]", "2"]}], 
     RowBox[{"N", "+", "1"}]], 
    FractionBox[
     RowBox[{
      TemplateBox[{"\[Sum]",RowBox[{" ", 
          RowBox[{"p", "=", "0"}]}],RowBox[{" ", "s"}]},
       "Subsuperscript"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"s", "-", "p"}]], 
       FormBox[
        TemplateBox[{StyleBox[
           RowBox[{"2", 
             StyleBox["s", FontSlant -> "Plain"]}], FontWeight -> "Plain"],
          StyleBox[
           RowBox[{
             StyleBox["s", FontSlant -> "Plain"], 
             StyleBox["-", FontSlant -> "Italic"], 
             StyleBox["p", FontSlant -> "Plain"]}], FontWeight -> "Plain"]},
         "Binomial"],
        TraditionalForm], " ", 
       SubscriptBox["Q", "2"], 
       RowBox[{"(", 
        RowBox[{"s", ",", "p"}], ")"}]}]}], 
     RowBox[{
      SubscriptBox["E", "2"], 
      RowBox[{"(", "s", ")"}]}]]}]}], ",", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    SubscriptBox["Q", "2"], 
    RowBox[{"(", 
     RowBox[{"s", ",", "p"}], ")"}]}], "=", 
   RowBox[{
    TemplateBox[{"\[Sum]",RowBox[{"  ", 
        RowBox[{"n", "=", 
          RowBox[{"3", "/", "2"}]}]}],RowBox[{"  ", 
        RowBox[{"p", "-", 
          RowBox[{"3", "/", "2"}]}]}]},
     "Subsuperscript"], 
    RowBox[{
     RowBox[{"(", "n", ")"}], 
     RowBox[{"(", 
      RowBox[{"p", "-", "n"}], ")"}], " ", "f", 
     RowBox[{"(", 
      RowBox[{"s", ",", "p", ",", "n"}], ")"}], " ", "f", 
     RowBox[{"(", 
      RowBox[{"s", ",", 
       RowBox[{"-", "p"}], ",", 
       RowBox[{"n", "-", "p"}]}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"                     ", 
  RowBox[{
   RowBox[{"+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"s", "+", "1"}]]}], 
   FractionBox["5", "4"], 
   RowBox[{"(", 
    RowBox[{"p", "-", 
     FractionBox["1", "2"]}], ")"}], "\[CapitalTheta]", 
   RowBox[{"(", 
    RowBox[{"p", "-", "2"}], ")"}], "f", 
   RowBox[{"(", 
    RowBox[{"s", ",", "p", ",", 
     FractionBox["1", "2"]}], ")"}], "f", 
   RowBox[{"(", 
    RowBox[{"s", ",", 
     RowBox[{"-", "p"}], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"                     ", 
  RowBox[{
   RowBox[{"+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"s", "+", "1"}]]}], 
   FractionBox["1", "4"], 
   RowBox[{"(", 
    RowBox[{"p", "+", 
     FractionBox["1", "2"]}], ")"}], "\[CapitalTheta]", 
   RowBox[{"(", 
    RowBox[{"p", "-", "1"}], ")"}], "f", 
   RowBox[{"(", 
    RowBox[{"s", ",", "p", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}], ")"}], "f", 
   RowBox[{"(", 
    RowBox[{"s", ",", 
     RowBox[{"-", "p"}], ",", 
     FractionBox["1", "2"]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"                     ", 
  RowBox[{
   RowBox[{"+", " ", 
    FractionBox["3", "8"]}], " ", 
   SubscriptBox["\[Delta]", 
    RowBox[{"p", ",", "1"}]], " ", "f", 
   RowBox[{"(", 
    RowBox[{"s", ",", "1", ",", 
     FractionBox["1", "2"]}], ")"}], " ", "f", 
   RowBox[{"(", 
    RowBox[{"s", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"                     ", 
  RowBox[{
   RowBox[{"+", " ", 
    FractionBox["1", "8"]}], " ", 
   SubscriptBox["\[Delta]", 
    RowBox[{"p", ",", "0"}]], " ", "f", 
   RowBox[{"(", 
    RowBox[{"s", ",", "0", ",", 
     FractionBox["1", "2"]}], ")"}], " ", "f", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"s", ",", "0", ",", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]}], ")"}], ".", "\[IndentingNewLine]"}]}]}]}],
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQvcCNpeij0mvHn6cOV4DoZQf21oForp/WjSBawHFu
G4gOYajtBtEVFTMmgGgvzX2TQHTU7c9zQPQdRbf5IPqeQtNqEP2irXs9iOaY
dPoKiP7y8iKYFu5n/ACiObs8wLRfyJyfIDrudDzrJyBtEREgCKK5rAJFQHRe
wWxjEH2DK9gMRC8uO1ULopWW67eAaLezfNNBtHuEzxIQbbJDdTWI3iOWeB4s
7sV/HUSf6tlwE0SXJbzV/gyk2x0nmILoTXem2ILoQw8uOYPoos4YXxBtN+GE
H4jecpmlC0QH6fB2g2jO+91LQTS3ufl6EH3k3oOtIDphe+R5EL3Xjf8umD+Z
5ymIBgAQeLox
  "],
 EmphasizeSyntaxErrors->True]], "Text",
 CellChangeTimes->{
  3.642200120010089*^9, {3.64220018076223*^9, 3.642200186943617*^9}, {
   3.6422039507681007`*^9, 3.642203966995988*^9}, {3.642204538940832*^9, 
   3.642204571195023*^9}, {3.642206471900475*^9, 3.642206485791773*^9}, {
   3.642246130085471*^9, 3.6422461300855207`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Analytic formula for the anomalous dimension of a cubic field in \
the (",
  FontSize->16,
  FontColor->GrayLevel[0]],
 StyleBox["4",
  FontSize->16,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox[",",
  FontSize->16,
  FontColor->GrayLevel[0]],
 StyleBox["1",
  FontSize->16,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox[") representation of (0;[2,0,...,0,1]) using the left-moving \
perturbing field ",
  FontSize->16,
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     StyleBox["\[LeftBracketingBar]",
      FontSize->18], 
     StyleBox[
      SuperscriptBox["\[CapitalPhi]", "+"],
      FontSize->16,
      FontColor->GrayLevel[0]]}], 
    StyleBox["\[RightAngleBracket]",
     FontSize->18,
     FontColor->GrayLevel[0]]}], TraditionalForm]],
  FontColor->GrayLevel[0]]
}], "Section",
 CellChangeTimes->{{3.641767272192008*^9, 3.641767295721629*^9}, {
   3.642198898042509*^9, 3.642198904111888*^9}, {3.6422042890638437`*^9, 
   3.642204318653953*^9}, {3.642204359422205*^9, 3.6422043633518353`*^9}, {
   3.642204432508047*^9, 3.642204434497143*^9}, {3.642204507591737*^9, 
   3.6422045090776567`*^9}, {3.642204596354949*^9, 3.642204597038301*^9}, {
   3.642206534551162*^9, 3.642206535964933*^9}, {3.642206748644554*^9, 
   3.642206777764377*^9}, 3.6422068130353527`*^9, {3.642246254694065*^9, 
   3.6422462644052467`*^9}, {3.642350926540654*^9, 3.642350947160823*^9}, 
   3.642421831852704*^9}],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{
   StyleBox[
    RowBox[{
     TemplateBox[{"\[Gamma]",RowBox[{"m", "=", "3"}],"s"},
      "Subsuperscript"], "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "2"], 
        SuperscriptBox["\[Pi]", "2"]}], 
       RowBox[{"N", "+", "1"}]], " ", 
      FractionBox[
       RowBox[{
        TemplateBox[{"\[Sum]",RowBox[{" ", 
            RowBox[{"p", "=", "0"}]}],RowBox[{" ", "s"}]},
         "Subsuperscript"], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"s", "-", "p"}]], 
         FormBox[
          TemplateBox[{StyleBox[
             RowBox[{"2", 
               StyleBox["s", FontSlant -> "Plain"]}], FontWeight -> "Plain"],
            StyleBox[
             RowBox[{
               StyleBox["s", FontSlant -> "Plain"], 
               StyleBox["-", FontSlant -> "Italic"], 
               StyleBox["p", FontSlant -> "Plain"]}], FontWeight -> "Plain"]},
           
           "Binomial"],
          TraditionalForm], "  ", 
         SubscriptBox["P", "3"], 
         RowBox[{"(", 
          RowBox[{"s", ",", "p"}], ")"}]}]}], 
       RowBox[{
        SubscriptBox["E", "3"], 
        RowBox[{"(", "s", ")"}]}]]}]}],
    FontSize->16], 
   StyleBox[",",
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->14], 
   StyleBox["\[IndentingNewLine]",
    FontSize->14], 
   StyleBox["\[IndentingNewLine]",
    FontSize->14], 
   RowBox[{
    StyleBox[
     RowBox[{
      SubscriptBox["E", "3"], 
      RowBox[{"(", "s", ")"}]}],
     FontSize->14], 
    StyleBox["=",
     FontSize->14], 
    RowBox[{
     StyleBox[
      TemplateBox[{"\[Sum]",RowBox[{"  ", 
          RowBox[{"b", "=", "0"}]}],RowBox[{"  ", 
          RowBox[{"s", "-", "2"}]}]},
       "Subsuperscript"],
      FontSize->16], 
     RowBox[{
      StyleBox[
       RowBox[{
        TemplateBox[{"\[Sum]",RowBox[{"  ", 
            RowBox[{"a", "=", "0"}]}],RowBox[{"  ", 
            RowBox[{"s", "-", "2", "-", "b"}]}]},
         "Subsuperscript"], " ", 
        RowBox[{
         TemplateBox[{"\[Sum]",RowBox[{"  ", 
             RowBox[{"d", "=", "0"}]}],RowBox[{"  ", 
             RowBox[{"s", "-", "2"}]}]},
          "Subsuperscript"], 
         TemplateBox[{"\[Sum]",RowBox[{"  ", 
             RowBox[{"c", "=", "0"}]}],RowBox[{"  ", 
             RowBox[{"s", "-", "2", "-", "d"}]}]},
          "Subsuperscript"]}]}],
       FontSize->16], 
      StyleBox[" ",
       FontSize->14], 
      StyleBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "s"],
       FontSize->14], 
      StyleBox["H",
       FontSize->14], 
      StyleBox[
       RowBox[{"(", 
        RowBox[{"s", ",", "a", ",", "b"}], ")"}],
       FontSize->14], 
      StyleBox[" ",
       FontSize->14], 
      StyleBox["H",
       FontSize->14], 
      StyleBox[
       RowBox[{"(", 
        RowBox[{"s", ",", "c", ",", "d"}], ")"}],
       FontSize->14]}]}]}]}],
  FontWeight->"Plain"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"             ", 
   RowBox[{"\[Times]", " ", 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "2"}], ")"}], 
     RowBox[{"(", "d", ")"}]], 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", "d"}], ")"}], 
     RowBox[{"(", "b", ")"}]], 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"s", "-", "c", "-", "d", "-", "2"}], ")"}]], 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "2"}], ")"}], 
     RowBox[{"(", "c", ")"}]]}]}],
  FontSize->14,
  FontWeight->"Plain"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   StyleBox["             ",
    FontSize->14], 
   RowBox[{
    StyleBox[
     RowBox[{"\[Times]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s"}], "+", "c", "+", "d"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"s", "-", "a", "-", "b", "-", "2"}], ")"}]], 
         SubscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "c"}], ")"}], 
          RowBox[{"(", "a", ")"}]]}], "+", 
        RowBox[{
         SubscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s"}], "+", "c", "+", "d"}], ")"}], 
          RowBox[{"(", "a", ")"}]], 
         SubscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "c"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"s", "-", "a", "-", "b", "-", "2"}], ")"}]]}]}], ")"}]}],
     FontSize->14], 
    StyleBox[",",
     FontSize->14], 
    StyleBox["\[IndentingNewLine]",
     FontSize->14], 
    StyleBox["\[IndentingNewLine]",
     FontSize->14], 
    StyleBox["\[IndentingNewLine]",
     FontSize->14], 
    RowBox[{
     StyleBox[
      RowBox[{
       SubscriptBox["P", "3"], 
       RowBox[{"(", 
        RowBox[{"s", ",", "p"}], ")"}]}],
      FontSize->14], 
     StyleBox["=",
      FontSize->14], 
     RowBox[{
      StyleBox[
       TemplateBox[{"\[Sum]",RowBox[{"  ", 
           RowBox[{"b", "=", "0"}]}],RowBox[{"  ", 
           RowBox[{"s", "-", "2"}]}]},
        "Subsuperscript"],
       FontSize->16], 
      RowBox[{
       StyleBox[
        RowBox[{
         TemplateBox[{"\[Sum]",RowBox[{"  ", 
             RowBox[{"a", "=", "0"}]}],RowBox[{"  ", 
             RowBox[{"s", "-", "2", "-", "b"}]}]},
          "Subsuperscript"], " ", 
         RowBox[{
          TemplateBox[{"\[Sum]",RowBox[{"  ", 
              RowBox[{"d", "=", "0"}]}],RowBox[{"  ", 
              RowBox[{"s", "-", "2"}]}]},
           "Subsuperscript"], 
          RowBox[{
           TemplateBox[{"\[Sum]",RowBox[{"  ", 
               RowBox[{"c", "=", "0"}]}],RowBox[{"  ", 
               RowBox[{"s", "-", "2", "-", "d"}]}]},
            "Subsuperscript"], " ", 
           RowBox[{
            TemplateBox[{"\[Sum]",RowBox[{"  ", 
                RowBox[{"m", "=", 
                  RowBox[{"1", "/", "2"}]}]}],RowBox[{"  ", 
                RowBox[{"p", "-", "1"}]}]},
             "Subsuperscript"], " ", 
            RowBox[{
             TemplateBox[{"\[Sum]",RowBox[{"  ", 
                 RowBox[{"n", "=", 
                   RowBox[{"1", "/", "2"}]}]}],RowBox[{"  ", 
                 RowBox[{"p", "-", "m", "-", 
                   RowBox[{"1", "/", "2"}]}]}]},
              "Subsuperscript"], 
             RowBox[{
              TemplateBox[{"\[Sum]",RowBox[{"  ", 
                  RowBox[{"i", "=", 
                    RowBox[{"1", "-", "p"}]}]}],RowBox[{"  ", 
                  RowBox[{
                    RowBox[{"-", "1"}], "/", "2"}]}]},
               "Subsuperscript"], " ", 
              TemplateBox[{"\[Sum]",RowBox[{"  ", 
                  RowBox[{"j", "=", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], "-", "p", "-", "i"}]}]}],
                RowBox[{"  ", 
                  RowBox[{
                    RowBox[{"-", "1"}], "/", "2"}]}]},
               "Subsuperscript"]}]}]}]}]}]}],
        FontSize->16], 
       StyleBox["H",
        FontSize->14], 
       StyleBox[
        RowBox[{"(", 
         RowBox[{"s", ",", "a", ",", "b"}], ")"}],
        FontSize->14], 
       StyleBox[" ",
        FontSize->14], 
       StyleBox["H",
        FontSize->14], 
       StyleBox[
        RowBox[{"(", 
         RowBox[{"s", ",", "c", ",", "d"}], ")"}],
        FontSize->14]}]}]}]}]}],
  FontWeight->"Plain"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"                   ", 
   RowBox[{"\[Times]", " ", 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "m"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"s", "-", "a", "-", "b", "-", "2"}], ")"}]], " ", 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "n"}], ")"}], 
     RowBox[{"(", "a", ")"}]], " ", 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "p", "+", "m", "+", "n"}], ")"}], 
     RowBox[{"(", "b", ")"}]], 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "i"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"s", "-", "c", "-", "d", "-", "2"}], ")"}]], 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "j"}], ")"}], 
     RowBox[{"(", "c", ")"}]], 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p", "+", "i", "+", "j"}], ")"}], 
     RowBox[{"(", "d", ")"}]]}]}],
  FontSize->14,
  FontWeight->"Plain"], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox["                   ",
   FontSize->14,
   FontWeight->"Plain"], 
  RowBox[{
   StyleBox[
    RowBox[{"\[Times]", "  ", "\[Theta]", 
     RowBox[{"(", 
      RowBox[{"p", "-", "2"}], ")"}], " ", 
     RowBox[{
      StyleBox["{",
       FontSize->24,
       FontWeight->"Plain"], 
      StyleBox[" ",
       FontSize->24,
       FontWeight->"Plain"], 
      RowBox[{
       RowBox[{"\[Theta]", 
        RowBox[{"(", 
         RowBox[{"p", "-", "m", "-", "n", "-", 
          FractionBox["1", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"p", "-", "m", "-", "n"}], ")"}], " ", 
        SubscriptBox["\[Delta]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m"}], "-", "n", "-", "j"}], ",", "i"}]], 
        "\[IndentingNewLine]", "         ", "\[Times]", 
        RowBox[{
         StyleBox["[",
          FontSize->24,
          FontWeight->"Plain"], 
         RowBox[{
          FractionBox["1", "2"], "  ", "m", " ", "n", "  ", 
          RowBox[{
           StyleBox["(",
            FontSize->18,
            FontWeight->"Plain"], 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Delta]", 
              RowBox[{"n", ",", 
               RowBox[{"-", "i"}]}]], 
             SubscriptBox["\[Delta]", 
              RowBox[{"m", ",", 
               RowBox[{"-", "j"}]}]]}], "+", 
            RowBox[{
             SubscriptBox["\[Delta]", 
              RowBox[{"j", ",", 
               RowBox[{"-", 
                FractionBox["1", "2"]}]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[Delta]", 
                 RowBox[{"n", ",", 
                  FractionBox["1", "2"]}]], " ", 
                SubscriptBox["\[Delta]", 
                 RowBox[{"i", ",", 
                  RowBox[{"-", "m"}]}]]}], "+", 
               RowBox[{
                SubscriptBox["\[Delta]", 
                 RowBox[{"m", ",", 
                  FractionBox["1", "2"]}]], " ", 
                SubscriptBox["\[Delta]", 
                 RowBox[{"i", ",", 
                  RowBox[{"-", "n"}]}]]}]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["\[Delta]", 
              RowBox[{"i", ",", 
               RowBox[{"-", "m"}]}]], " ", 
             SubscriptBox["\[Delta]", 
              RowBox[{"j", ",", 
               RowBox[{"-", "n"}]}]]}], "+", 
            RowBox[{
             SubscriptBox["\[Delta]", 
              RowBox[{"i", ",", 
               RowBox[{"-", 
                FractionBox["1", "2"]}]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[Delta]", 
                 RowBox[{"n", ",", 
                  FractionBox["1", "2"]}]], " ", 
                SubscriptBox["\[Delta]", 
                 RowBox[{"j", ",", 
                  RowBox[{"-", "m"}]}]]}], "+", 
               RowBox[{
                SubscriptBox["\[Delta]", 
                 RowBox[{"m", ",", 
                  FractionBox["1", "2"]}]], " ", 
                SubscriptBox["\[Delta]", 
                 RowBox[{"j", ",", 
                  RowBox[{"-", "n"}]}]]}]}], ")"}]}]}], 
           StyleBox[")",
            FontSize->18,
            FontWeight->"Plain"]}]}], 
         StyleBox["]",
          FontSize->18,
          FontWeight->"Plain"]}]}], "\[IndentingNewLine]", "            ", 
       "-", "  ", 
       RowBox[{
        FractionBox["1", "2"], "  ", "m", " ", "n", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "p"}], "+", "m", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Delta]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "i"}], "-", "j", "-", "m"}], ",", "n"}]], "+", 
          RowBox[{
           SubscriptBox["\[Delta]", 
            RowBox[{"i", ",", 
             RowBox[{
              RowBox[{"-", "p"}], "-", "j", "+", 
              FractionBox["1", "2"]}]}]], " ", 
           SubscriptBox["\[Delta]", 
            RowBox[{
             RowBox[{"p", "-", "m", "-", 
              FractionBox["1", "2"]}], ",", "n"}]]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Delta]", 
            RowBox[{"i", ",", 
             RowBox[{"-", "n"}]}]], 
           SubscriptBox["\[Delta]", 
            RowBox[{"j", ",", 
             RowBox[{"-", "m"}]}]]}], "+", 
          RowBox[{
           SubscriptBox["\[Delta]", 
            RowBox[{"i", ",", 
             RowBox[{"-", "m"}]}]], 
           SubscriptBox["\[Delta]", 
            RowBox[{"j", ",", 
             RowBox[{"-", "n"}]}]]}]}], ")"}]}]}], 
      StyleBox["}",
       FontSize->24,
       FontWeight->"Plain"]}]}],
    FontSize->14,
    FontWeight->"Plain"], 
   StyleBox[",",
    FontSize->14,
    FontWeight->"Plain"], 
   StyleBox["\[IndentingNewLine]",
    FontSize->14,
    FontWeight->"Plain"], 
   StyleBox["\[IndentingNewLine]",
    FontSize->14,
    FontWeight->"Plain"], 
   RowBox[{
    StyleBox[
     RowBox[{"H", 
      RowBox[{"(", 
       RowBox[{"s", ",", "a", ",", "b"}], ")"}]}],
     FontSize->14,
     FontWeight->"Plain"], 
    StyleBox["=",
     FontSize->16,
     FontWeight->"Plain"], 
    RowBox[{
     StyleBox[
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "2"}], ")"}], 
        RowBox[{"s", "-", "a", "-", "b", "+", "1"}]], 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "a", "-", "b", "-", "1"}], ")"}], "!"}], "  ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "a", "-", "b", "-", "2"}], ")"}], "!"}], "  ", 
        RowBox[{"a", "!"}], "  ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", "1"}], ")"}], "!"}], "  ", 
        RowBox[{"b", "!"}], "  ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "+", "1"}], ")"}], "!"}]}]],
      FontSize->16,
      FontWeight->"Plain"], 
     StyleBox[".",
      FontSize->16,
      FontWeight->"Plain"], "\[IndentingNewLine]", 
     "\[IndentingNewLine]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.642198928133621*^9, 3.642198982118527*^9}, {
   3.6421990299297667`*^9, 3.6421990498741503`*^9}, {3.642199092914192*^9, 
   3.64219913190629*^9}, {3.6421991727647057`*^9, 3.64219918994254*^9}, {
   3.6421992716205263`*^9, 3.642199290191633*^9}, {3.642199388066512*^9, 
   3.642199420360218*^9}, {3.642199718361576*^9, 3.6421997185598087`*^9}, {
   3.642199936048715*^9, 3.64219993826685*^9}, {3.642200012885291*^9, 
   3.642200106993575*^9}, {3.642200202510769*^9, 3.642200226538335*^9}, {
   3.6422004768574743`*^9, 3.6422004985950737`*^9}, {3.642201070326982*^9, 
   3.642201121489152*^9}, {3.642201272462558*^9, 3.642201378385776*^9}, {
   3.6422014331787357`*^9, 3.642201723034025*^9}, {3.642201784477817*^9, 
   3.642201805517186*^9}, {3.642202463418025*^9, 3.642202540507999*^9}, {
   3.6422026046519403`*^9, 3.6422026545899363`*^9}, {3.642202730891778*^9, 
   3.6422027422676077`*^9}, {3.6422032161508427`*^9, 3.64220322441166*^9}, {
   3.642203436370976*^9, 3.642203513725469*^9}, {3.642203567027193*^9, 
   3.6422037708036346`*^9}, {3.642203880477385*^9, 3.64220394439299*^9}, {
   3.642246083249909*^9, 3.642246096186779*^9}, {3.6422501779404488`*^9, 
   3.64225021765156*^9}, {3.6422507197981853`*^9, 3.642250736020852*^9}, {
   3.642250774058617*^9, 3.64225080353269*^9}, {3.642250855761191*^9, 
   3.642251025070037*^9}, {3.642251186856831*^9, 3.642251231546754*^9}, {
   3.642251306493186*^9, 3.642251399102296*^9}, {3.642251944882222*^9, 
   3.642251955014779*^9}, {3.642253509228916*^9, 3.642253727561327*^9}, {
   3.642253787337235*^9, 3.642254372195616*^9}, {3.642254474568252*^9, 
   3.64225464658177*^9}, {3.64225468357127*^9, 3.642254692543928*^9}, {
   3.642254750194757*^9, 3.642254993720889*^9}, {3.642255034494343*^9, 
   3.642255125560191*^9}, {3.642255155630106*^9, 3.642255195433545*^9}, 
   3.64226090367025*^9, {3.6422615236607533`*^9, 3.642261543491441*^9}, {
   3.642261575354113*^9, 3.642261580761875*^9}, {3.642263543233038*^9, 
   3.6422635658794003`*^9}},
 EmphasizeSyntaxErrors->True]], "Text",
 CellChangeTimes->{{3.642263640085018*^9, 3.642263649955858*^9}, {
  3.642263733361999*^9, 3.6422637694593678`*^9}}]
}, Closed]]
},
WindowSize->{890, 783},
WindowMargins->{{Automatic, 321}, {Automatic, 79}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 678, 10, 77, "Text"],
Cell[CellGroupData[{
Cell[1260, 34, 826, 22, 69, "Section"],
Cell[CellGroupData[{
Cell[2111, 60, 379, 9, 22, "Print"],
Cell[2493, 71, 388, 10, 22, "Print"],
Cell[2884, 83, 389, 9, 22, "Print"],
Cell[3276, 94, 403, 10, 22, "Print"],
Cell[3682, 106, 409, 10, 22, "Print"],
Cell[4094, 118, 413, 10, 22, "Print"],
Cell[4510, 130, 415, 10, 22, "Print"],
Cell[4928, 142, 415, 10, 22, "Print"],
Cell[5346, 154, 413, 10, 22, "Print"],
Cell[5762, 166, 417, 10, 22, "Print"],
Cell[6182, 178, 415, 10, 22, "Print"],
Cell[6600, 190, 417, 10, 22, "Print"],
Cell[7020, 202, 417, 10, 22, "Print"],
Cell[7440, 214, 417, 10, 22, "Print"],
Cell[7860, 226, 415, 10, 22, "Print"],
Cell[8278, 238, 413, 10, 22, "Print"],
Cell[8694, 250, 413, 10, 22, "Print"],
Cell[9110, 262, 415, 10, 22, "Print"],
Cell[9528, 274, 413, 10, 22, "Print"],
Cell[9944, 286, 415, 10, 22, "Print"],
Cell[10362, 298, 415, 10, 22, "Print"],
Cell[10780, 310, 413, 10, 22, "Print"],
Cell[11196, 322, 415, 10, 22, "Print"],
Cell[11614, 334, 416, 10, 22, "Print"],
Cell[12033, 346, 416, 10, 22, "Print"],
Cell[12452, 358, 416, 10, 22, "Print"],
Cell[12871, 370, 411, 10, 22, "Print"],
Cell[13285, 382, 416, 10, 22, "Print"],
Cell[13704, 394, 416, 10, 22, "Print"],
Cell[14123, 406, 416, 10, 22, "Print"],
Cell[14542, 418, 418, 10, 22, "Print"],
Cell[14963, 430, 416, 10, 22, "Print"],
Cell[15382, 442, 418, 10, 22, "Print"],
Cell[15803, 454, 416, 10, 22, "Print"],
Cell[16222, 466, 411, 10, 22, "Print"],
Cell[16636, 478, 416, 10, 22, "Print"],
Cell[17055, 490, 418, 10, 22, "Print"],
Cell[17476, 502, 416, 10, 22, "Print"],
Cell[17895, 514, 416, 10, 22, "Print"],
Cell[18314, 526, 416, 10, 22, "Print"],
Cell[18733, 538, 416, 10, 22, "Print"],
Cell[19152, 550, 411, 10, 22, "Print"],
Cell[19566, 562, 413, 10, 22, "Print"],
Cell[19982, 574, 413, 10, 22, "Print"],
Cell[20398, 586, 416, 10, 22, "Print"],
Cell[20817, 598, 416, 10, 22, "Print"],
Cell[21236, 610, 416, 10, 22, "Print"],
Cell[21655, 622, 413, 10, 22, "Print"],
Cell[22071, 634, 416, 10, 22, "Print"],
Cell[22490, 646, 415, 10, 22, "Print"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[22954, 662, 1196, 42, 39, "Section"],
Cell[CellGroupData[{
Cell[24175, 708, 453, 10, 24, "Print"],
Cell[24631, 720, 465, 11, 24, "Print"],
Cell[25099, 733, 465, 11, 24, "Print"],
Cell[25567, 746, 483, 12, 24, "Print"],
Cell[26053, 760, 491, 12, 24, "Print"],
Cell[26547, 774, 492, 12, 24, "Print"],
Cell[27042, 788, 491, 12, 24, "Print"],
Cell[27536, 802, 489, 12, 24, "Print"],
Cell[28028, 816, 493, 12, 24, "Print"],
Cell[28524, 830, 494, 12, 24, "Print"],
Cell[29021, 844, 494, 12, 24, "Print"],
Cell[29518, 858, 493, 12, 24, "Print"],
Cell[30014, 872, 491, 12, 24, "Print"],
Cell[30508, 886, 493, 12, 24, "Print"],
Cell[31004, 900, 491, 12, 24, "Print"],
Cell[31498, 914, 491, 12, 24, "Print"],
Cell[31992, 928, 496, 12, 24, "Print"],
Cell[32491, 942, 493, 12, 24, "Print"],
Cell[32987, 956, 494, 12, 24, "Print"],
Cell[33484, 970, 491, 12, 24, "Print"],
Cell[33978, 984, 491, 12, 24, "Print"],
Cell[34472, 998, 494, 12, 24, "Print"],
Cell[34969, 1012, 491, 12, 24, "Print"],
Cell[35463, 1026, 494, 12, 24, "Print"],
Cell[35960, 1040, 494, 12, 24, "Print"],
Cell[36457, 1054, 493, 12, 24, "Print"],
Cell[36953, 1068, 493, 12, 24, "Print"],
Cell[37449, 1082, 491, 12, 24, "Print"],
Cell[37943, 1096, 494, 12, 24, "Print"],
Cell[38440, 1110, 494, 12, 24, "Print"],
Cell[38937, 1124, 496, 12, 24, "Print"],
Cell[39436, 1138, 494, 12, 24, "Print"],
Cell[39933, 1152, 493, 12, 24, "Print"],
Cell[40429, 1166, 494, 12, 24, "Print"],
Cell[40926, 1180, 494, 12, 24, "Print"],
Cell[41423, 1194, 494, 12, 24, "Print"],
Cell[41920, 1208, 493, 12, 24, "Print"],
Cell[42416, 1222, 491, 12, 24, "Print"],
Cell[42910, 1236, 493, 12, 24, "Print"],
Cell[43406, 1250, 491, 12, 24, "Print"],
Cell[43900, 1264, 496, 12, 24, "Print"],
Cell[44399, 1278, 490, 12, 24, "Print"],
Cell[44892, 1292, 494, 12, 24, "Print"],
Cell[45389, 1306, 494, 12, 24, "Print"],
Cell[45886, 1320, 494, 12, 24, "Print"],
Cell[46383, 1334, 496, 12, 24, "Print"],
Cell[46882, 1348, 491, 12, 24, "Print"],
Cell[47376, 1362, 494, 12, 24, "Print"],
Cell[47873, 1376, 409, 8, 24, "Print"],
Cell[48285, 1386, 402, 8, 24, "Print"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[48736, 1400, 1061, 39, 39, "Section"],
Cell[CellGroupData[{
Cell[49822, 1443, 490, 11, 24, "Print"],
Cell[50315, 1456, 482, 10, 24, "Print"],
Cell[50800, 1468, 508, 12, 24, "Print"],
Cell[51311, 1482, 514, 12, 24, "Print"],
Cell[51828, 1496, 514, 12, 24, "Print"],
Cell[52345, 1510, 514, 12, 24, "Print"],
Cell[52862, 1524, 521, 12, 24, "Print"],
Cell[53386, 1538, 519, 12, 24, "Print"],
Cell[53908, 1552, 516, 12, 24, "Print"],
Cell[54427, 1566, 519, 12, 24, "Print"],
Cell[54949, 1580, 519, 12, 24, "Print"],
Cell[55471, 1594, 518, 12, 24, "Print"],
Cell[55992, 1608, 516, 12, 24, "Print"],
Cell[56511, 1622, 519, 12, 24, "Print"],
Cell[57033, 1636, 518, 12, 24, "Print"],
Cell[57554, 1650, 519, 12, 24, "Print"],
Cell[58076, 1664, 518, 12, 24, "Print"],
Cell[58597, 1678, 521, 12, 24, "Print"],
Cell[59121, 1692, 516, 12, 24, "Print"],
Cell[59640, 1706, 516, 12, 24, "Print"],
Cell[60159, 1720, 519, 12, 24, "Print"],
Cell[60681, 1734, 521, 12, 24, "Print"],
Cell[61205, 1748, 519, 12, 24, "Print"],
Cell[61727, 1762, 519, 12, 24, "Print"],
Cell[62249, 1776, 521, 12, 24, "Print"],
Cell[62773, 1790, 519, 12, 24, "Print"],
Cell[63295, 1804, 521, 12, 24, "Print"],
Cell[63819, 1818, 516, 12, 24, "Print"],
Cell[64338, 1832, 518, 12, 24, "Print"],
Cell[64859, 1846, 521, 12, 24, "Print"],
Cell[65383, 1860, 516, 12, 24, "Print"],
Cell[65902, 1874, 521, 12, 24, "Print"],
Cell[66426, 1888, 519, 12, 24, "Print"],
Cell[66948, 1902, 519, 12, 24, "Print"],
Cell[67470, 1916, 516, 12, 24, "Print"],
Cell[67989, 1930, 519, 12, 24, "Print"],
Cell[68511, 1944, 519, 12, 24, "Print"],
Cell[69033, 1958, 516, 12, 24, "Print"],
Cell[69552, 1972, 519, 12, 24, "Print"],
Cell[70074, 1986, 521, 12, 24, "Print"],
Cell[70598, 2000, 521, 12, 24, "Print"],
Cell[71122, 2014, 516, 12, 24, "Print"],
Cell[71641, 2028, 515, 12, 24, "Print"],
Cell[72159, 2042, 519, 12, 24, "Print"],
Cell[72681, 2056, 454, 9, 24, "Print"],
Cell[73138, 2067, 521, 10, 24, "Print"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[73708, 2083, 1180, 41, 57, "Section"],
Cell[CellGroupData[{
Cell[74913, 2128, 869, 16, 29, "Print"],
Cell[75785, 2146, 877, 16, 29, "Print"],
Cell[76665, 2164, 879, 16, 29, "Print"],
Cell[77547, 2182, 879, 16, 29, "Print"],
Cell[78429, 2200, 872, 16, 29, "Print"],
Cell[79304, 2218, 897, 17, 29, "Print"],
Cell[80204, 2237, 897, 17, 29, "Print"],
Cell[81104, 2256, 895, 17, 29, "Print"],
Cell[82002, 2275, 899, 17, 29, "Print"],
Cell[82904, 2294, 877, 16, 29, "Print"],
Cell[83784, 2312, 878, 17, 29, "Print"],
Cell[84665, 2331, 877, 16, 29, "Print"],
Cell[85545, 2349, 879, 16, 29, "Print"],
Cell[86427, 2367, 877, 16, 29, "Print"],
Cell[87307, 2385, 877, 16, 29, "Print"],
Cell[88187, 2403, 877, 16, 29, "Print"],
Cell[89067, 2421, 877, 16, 29, "Print"],
Cell[89947, 2439, 877, 16, 29, "Print"],
Cell[90827, 2457, 879, 16, 29, "Print"],
Cell[91709, 2475, 877, 16, 29, "Print"],
Cell[92589, 2493, 883, 17, 29, "Print"],
Cell[93475, 2512, 885, 17, 29, "Print"],
Cell[94363, 2531, 883, 17, 29, "Print"],
Cell[95249, 2550, 876, 16, 29, "Print"],
Cell[96128, 2568, 883, 17, 29, "Print"],
Cell[97014, 2587, 883, 17, 29, "Print"],
Cell[97900, 2606, 883, 17, 29, "Print"],
Cell[98786, 2625, 883, 17, 29, "Print"],
Cell[99672, 2644, 885, 17, 29, "Print"],
Cell[100560, 2663, 883, 17, 29, "Print"],
Cell[101446, 2682, 883, 17, 29, "Print"],
Cell[102332, 2701, 883, 17, 29, "Print"],
Cell[103218, 2720, 883, 17, 29, "Print"],
Cell[104104, 2739, 883, 17, 29, "Print"],
Cell[104990, 2758, 885, 17, 29, "Print"],
Cell[105878, 2777, 883, 17, 29, "Print"],
Cell[106764, 2796, 883, 17, 29, "Print"],
Cell[107650, 2815, 883, 17, 29, "Print"],
Cell[108536, 2834, 882, 17, 29, "Print"],
Cell[109421, 2853, 883, 17, 29, "Print"],
Cell[110307, 2872, 883, 17, 29, "Print"],
Cell[111193, 2891, 883, 17, 29, "Print"],
Cell[112079, 2910, 883, 17, 29, "Print"],
Cell[112965, 2929, 883, 17, 29, "Print"],
Cell[113851, 2948, 885, 17, 29, "Print"],
Cell[114739, 2967, 883, 17, 29, "Print"],
Cell[115625, 2986, 883, 17, 29, "Print"],
Cell[116511, 3005, 883, 17, 29, "Print"],
Cell[117397, 3024, 883, 17, 29, "Print"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[118329, 3047, 1042, 35, 57, "Section"],
Cell[CellGroupData[{
Cell[119396, 3086, 633, 13, 29, "Print"],
Cell[120032, 3101, 629, 13, 29, "Print"],
Cell[120664, 3116, 651, 14, 29, "Print"],
Cell[121318, 3132, 655, 14, 29, "Print"],
Cell[121976, 3148, 632, 13, 29, "Print"],
Cell[122611, 3163, 633, 13, 29, "Print"],
Cell[123247, 3178, 635, 13, 29, "Print"],
Cell[123885, 3193, 639, 14, 29, "Print"],
Cell[124527, 3209, 635, 13, 29, "Print"],
Cell[125165, 3224, 641, 14, 29, "Print"],
Cell[125809, 3240, 639, 14, 29, "Print"],
Cell[126451, 3256, 641, 14, 29, "Print"],
Cell[127095, 3272, 639, 14, 29, "Print"],
Cell[127737, 3288, 639, 14, 29, "Print"],
Cell[128379, 3304, 638, 14, 29, "Print"],
Cell[129020, 3320, 639, 14, 29, "Print"],
Cell[129662, 3336, 638, 14, 29, "Print"],
Cell[130303, 3352, 639, 14, 29, "Print"],
Cell[130945, 3368, 639, 14, 29, "Print"],
Cell[131587, 3384, 639, 14, 29, "Print"]
}, Open  ]]
}, Closed]],
Cell[132253, 3402, 19, 0, 50, "Section"],
Cell[CellGroupData[{
Cell[132297, 3406, 1389, 40, 71, "Section"],
Cell[133689, 3448, 8038, 239, 399, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[141764, 3692, 1310, 39, 71, "Section"],
Cell[143077, 3733, 4806, 148, 211, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[147920, 3886, 1420, 42, 71, "Section"],
Cell[149343, 3930, 4730, 145, 225, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[154110, 4080, 1490, 43, 71, "Section"],
Cell[155603, 4125, 16949, 504, 458, "Text"]
}, Closed]]
}
]
*)

(* End of internal cache information *)

